The Half-Lives of Generative-AI Evidence: A 40-Record Audit, a Claim-Currency Framework, and a Reflexive Case of Frontier-Model-Assisted Research

Generative-AI evaluations can become historical before publication, yet calendar age does not affect every conclusion equally. This paper has two linked purposes. First, it audits a maximum-variation purposive corpus of 40 empirical records appearing between 18 July 2025 and 17 July 2026. The audit coded publication route, execution timing, model identity, age of the newest named generation or immutable snapshot, same-family supersession and refresh behaviour. At appearance, the newest named model was a median 281 days old (middle 50%: 75-478; range: 11-939). Median age was 395 days for 25 journal articles, 56 days for 14 preprints and 49 days for one laboratory report. Thirty-five records included a superseded family, seven supplied a precise dated identifier, three clearly refreshed model evidence, and one added a late sensitivity test. All 40 included an OpenAI system, a feature of this corpus rather than a prevalence estimate. The paper distinguishes model age from claim currency and proposes six reporting practices. Second, it treats its own two-day production process as a reflexive case of frontier-model-assisted research creation. GPT-5.6 Sol Pro in ChatGPT supported candidate discovery, source reconciliation, calculations, drafting and critique; the author checked sources, made all substantive decisions and accepts responsibility. This is a proof-of-practice, not a controlled estimate of productivity or quality. By applying its own Model Facts and model-currency statement, the paper shows how rapid AI-assisted research can be made inspectable without treating model output as independent validation. The title uses half-lives metaphorically; no universal decay rate is estimated.

==> anc/corpus_coding.csv <==
record_id,study,appearance_date_iso,route,task,newest_model_age_days,models_and_execution,currency_note,reference
C1,"Bedi et al., Fidelity of Medical Reasoning",2025-08-08,Journal,clinical reasoning,189,DeepSeek-R1; o3-mini; Claude 3.5 Sonnet; Gemini 2.0 Flash; GPT-4o; Llama 3.3 70B. Runs in Mar-Apr 2025.,Newest named family about 189 days old; GPT-5 launched the previous day. Family names only; no controlled refresh found.,"C1. Bedi S, Jiang Y, Chung P, Koyejo S, Shah N. Fidelity of Medical Reasoning in Large Language Models. JAMA Network Open. 2025;8(8):e2526021. doi:10.1001/jamanetworkopen.2025.26021."
C2,Performance-Efficiency Optimized Routing,2025-08-18,Preprint,model routing,11,GPT-5-chat/medium; Claude Opus 4.1/Sonnet 4; Gemini 2.5 Pro/Flash; Qwen3-235B.,"Newest model 11 days old. Very fresh, but OpenRouter backends and exact query dates were not pinned.","C2. Zhang Y, Li H, Chen J, et al. Beyond GPT-5: Making LLMs Cheaper and Better via Performance-Efficiency Optimized Routing. In: DAI '25: Proceedings of the 2025 7th International Conference on Distributed Artificial Intelligence. 2025:122-129. doi:10.1145/3772429.3772445; arXiv:2508.12631v2."
C3,"Shyr et al., Rare Disease Diagnosis",2025-08-22,Journal,diagnosis,395,ChatGPT-4o observation dated 6 Aug 2024; Llama 3.1 8B Instruct observation dated 18 Dec 2024.,Newest named family about 395 days old; recorded observations were 381 and 247 days old. Azure GPT-4o deployment not identified; no rerun.,"C3. Shyr C, Cassini TA, Tinker RJ, et al. Large Language Models for Rare Disease Diagnosis at the Undiagnosed Diseases Network. JAMA Network Open. 2025;8(8):e2528538. doi:10.1001/jamanetworkopen.2025.28538."
C4,"Kliem et al., Status Epilepticus Guidelines",2025-08-28,Journal,clinical guidance,21,Free ChatGPT-3.5 in 2023-24; GPT-4o and GPT-5 added in Aug 2025.,"GPT-5 about 21 days old. Clear late refresh, but models were unpinned and repetition counts differed.","C4. Kliem PSC, Fisch U, Baumann SM, et al. The impact of prompting on ChatGPT's adherence to status epilepticus treatment guidelines. Scientific Reports. 2025;15:31712. doi:10.1038/s41598-025-16902-9."
C5,"Xiao and Wang, Predicting Human Social Decisions",2025-09-02,Journal,social behaviour,477,"ChatGPT-3.5, May-Nov 2023; GPT-4, Apr-Aug 2024; GPT-4o validation, 16-18 Jul 2025.","Floating GPT-4o family about 477 days old, but validation only 46 days old. Apparent late sensitivity test; mutable web products remain unreproducible.","C5. Xiao F, Wang XX. Evaluating the ability of large language models to predict human social decisions. Scientific Reports. 2025;15:32290. doi:10.1038/s41598-025-17188-7."
C6,"Liu et al., LLM Multiagent Order Sets",2025-09-23,Journal,clinical agents,498,GPT-4o for every agent and the judge; development and evaluation during 2024.,"GPT-4o family about 498 days old; GPT-5 available. No snapshot, exact inference dates or refresh.","C6. Liu S, Huang SS, McCoy AB, et al. Optimizing Order Sets With a Large Language Model-Powered Multiagent System. JAMA Network Open. 2025;8(9):e2533277. doi:10.1001/jamanetworkopen.2025.33277."
C7,GDPval,2025-09-25,Lab report,work tasks,49,"GPT-4o, o4-mini, o3, GPT-5, Claude Opus 4.1, Gemini 2.5 Pro and Grok 4.",Newest model 49 days old. Presented as a first version; systems also differed in tools and interfaces.,"C7. OpenAI. Measuring the performance of our models on real-world tasks. OpenAI Publication. 2025. Related paper: Patwardhan T, Dias R, Proehl E, et al. GDPval: Evaluating AI Model Performance on Real-World Economically Valuable Tasks. arXiv:2510.04374v1."
C8,IOAA Gold Medal Performance,2025-10-06,Preprint,scientific reasoning,60,"GPT-5, o3, Gemini 2.5 Pro, Claude Opus 4.1 and Claude Sonnet 4.",Newest model 60 days old. Sonnet 4 had been superseded seven days earlier; no update plan.,"C8. Pinheiro LCD, Chen Z, Piazza BC, et al. Large Language Models Achieve Gold Medal Performance at the International Olympiad on Astronomy and Astrophysics (IOAA). arXiv. 2025. arXiv:2510.05016v2."
C9,"Zubaer et al., GPT-4 Ranking Open-Text Answers",2025-10-08,Journal,assessment,939,GPT-4 and GPT-3.5-turbo-instruct; core runs in 2023.,"GPT-4 family about 939 days old; outputs more than two years old. A later drift check was reported, but its model and date were not identified.","C9. Zubaer AA, Granitzer M, Geschwind S, et al. GPT-4 shows comparable performance to human examiners in ranking open-text answers. Scientific Reports. 2025;15:35045. doi:10.1038/s41598-025-21572-8."
C10,"Gholami et al., Ophthalmology MCQ Generation",2025-10-16,Journal,clinical assessment,533,Azure GPT-4o 2024-05-01-preview.,"Exact build 533 days old. Strong pinning, but no current-model bridge test.","C10. Gholami S, Mummert DB, Wilson B, et al. Leveraging Large Language Models to Generate Multiple-Choice Questions for Ophthalmology Education. JAMA Ophthalmology. 2025;143(11):955-961. doi:10.1001/jamaophthalmol.2025.3622."
C11,"Arora et al., Divergent and Convergent Thinking",2025-10-22,Journal,creativity,300,"ChatGPT-4o, DeepSeek-V3 and Gemini 2.0; run in Feb 2025.",Newest family about 300 days old at publication. Clear data-to-publication lag; no snapshot IDs or refresh.,"C11. Arora V, Thabane A, Parpia S, et al. Generative artificial intelligence models outperform students on divergent and convergent thinking assessments. Scientific Reports. 2025;15:36987. doi:10.1038/s41598-025-21398-4."
C12,"Idan et al., Complex Medical Queries",2025-10-29,Journal,medical queries,322,"GPT-4o, Gemini 2.0 and Claude 3.5 Sonnet through public web interfaces.","Newest family about 322 days old. No query dates, snapshots or refresh.","C12. Idan D, Ben-Shitrit I, Volevich M, et al. Evaluating the performance of large language models versus human researchers on real world complex medical queries. Scientific Reports. 2025;15:37824. doi:10.1038/s41598-025-21689-w."
C13,Two-Faced Social Agents,2025-11-19,Preprint,social agents,51,"GPT-5, Claude Sonnet 4.5 and Gemini 2.5 Flash.",Newest model 51 days old. GPT-5.1 and Gemini 3 appeared immediately before posting; no rerun.,C13. Suresh VK. Two-Faced Social Agents: Context Collapse in Role-Conditioned Large Language Models. arXiv. 2025. arXiv:2511.15573v1.
C14,"Skjervold et al., DiaGuide-LLM",2025-11-28,Journal,diagnosis support,479,Azure GPT-4o 2024-08-06; responses generated Sep 2024.,"Exact snapshot 479 days old. Explicit point-in-time framing and future-update proposal, but no completed rerun.","C14. Skjervold K, Saevig HN, Raeder H, et al. DiaGuide-LLM: Using large language models for patient-specific education and health guidance in diabetes. Frontiers in Artificial Intelligence. 2025;8:1652556. doi:10.3389/frai.2025.1652556."
C15,"Sheikhalishahi et al., Persian Internal-Medicine Exams",2025-12-03,Journal,medical exams,118,"GPT-4o, GPT-5 and Gemini 2.5 Flash; run in Sep 2025.","GPT-5 about 118 days old; GPT-5.1 had appeared. Relatively current, but snapshots unidentified and no refresh reported.","C15. Sheikhalishahi S, Haddadi A, Sadeghipour S, et al. Comparative performance of ChatGPT-4o, ChatGPT-5, and Gemini 2.5 Flash on Persian internal medicine subspecialty board exams. Scientific Reports. 2026;16:1371. doi:10.1038/s41598-025-31251-3."
C16,Reasoning Models Ace the CFA Exams,2025-12-09,Preprint,financial reasoning,21,GPT-3.5/4/4o/5; Gemini 2.5/3 Pro; Grok 4; Claude Opus 4.1; DeepSeek V3.1; o4-mini judge.,Newest model about 21 days old. The attempted snapshot table contains several identifiers or dates that do not align cleanly with provider records.,"C16. Patel J, Chen Y, He K, et al. Reasoning Models Ace the CFA Exams. arXiv. 2025. arXiv:2512.08270v1."
C17,Are We on the Right Way to Assessing LLM-as-a-Judge?,2025-12-17,Preprint,model judging,118,"Thirteen judges across GPT, Gemini, Claude, Qwen, DeepSeek and Llama families.",Newest model about 118 days old. Older models were partly intentional capability tiers; no query dates or refresh.,"C17. Feng Y, Wang S, Cheng Z, Wan Y, Chen D. Are We on the Right Way to Assessing LLM-as-a-Judge? arXiv. 2025. arXiv:2512.16041v1."
C18,"Bai et al., GPTutor",2025-12-19,Journal,tutoring,519,Azure gpt-4o-mini-2024-07-18.,Exact snapshot about 519 days old. No successor retest; later correction was administrative.,"C18. Bai H, Lui WC, Khiatani PV. Promoting student engagement with GPTutor: An intelligent tutoring system powered by generative AI. International Journal of Educational Technology in Higher Education. 2025;22:77. doi:10.1186/s41239-025-00571-9."
C19,"Patel et al., Successive GPT Models in Medical Cases",2026-01-06,Journal,medical cases,152,"Dated GPT-3.5, GPT-4 Turbo, GPT-4o, GPT-4.1, o3 and GPT-5 identifiers, including gpt-5-2025-08-07.","GPT-5 snapshot about 152 days old; GPT-5.2 already available. Clear refresh, strong reporting and explicit lifecycle-monitoring argument.","C19. Patel A, Contractor H, Heninger H, et al. Performance of successive generative pretrained transformers (GPT) models in medical cases and board style questions. Scientific Reports. 2026;16:4782. doi:10.1038/s41598-025-34939-8."
C20,ChipBench,2026-01-29,Preprint,chip design,49,"GPT-3.5/4o/5/5.2; Claude 4.5 variants; Gemini 2.5/3; DeepSeek; Llama, with several exact OpenAI IDs.",Newest model 49 days old. Unusually strong release-date and API reporting; no later-model refresh.,"C20. Yu Z, Zhou C, Lin Y, et al. ChipBench: A Next-Step Benchmark for Evaluating LLM Performance in AI-Aided Chip Design. arXiv. 2026. arXiv:2601.21448v2."
C21,"Sajja et al., AI Learning Assistants in Engineering",2026-02-06,Journal,learning assistant,634,"GPT-4o, text-embedding-3-large and Nougat parsing.","GPT-4o family about 634 days old. No semester year, snapshot or model refresh.","C21. Sajja R, Sermet Y, Fodale B, et al. Evaluating AI-powered learning assistants in engineering higher education with implications for student engagement, ethics, and policy. Scientific Reports. 2026;16:7565. doi:10.1038/s41598-026-39237-5."
C22,"Cheung and Zhang, Nature of Science in GPT-4o",2026-02-11,Journal,science education,639,"Subscription ChatGPT/GPT-4o, queried 25 Oct 2024.",Family about 639 days old; data-to-publication lag about 15.6 months. Revised through Nov 2025 without rerunning the model.,"C22. Cheung KKC, Zhang W. Representations of the Nature of Science in Generative AI (GPT-4o). Science & Education. 2026. doi:10.1007/s11191-025-00718-0."
C23,"Oh et al., Classroom AI",2026-03-03,Journal,classroom support,446,GPT-4o mini/4o; Llama 3.1/3.3; Qwen 2.5; Gemma 2; Phi-4; Mixtral; GPT-2 XL; embedding model.,"Newest principal family about 446 days old. No snapshots, run dates or bridge to GPT-5-era systems.","C23. Oh J, Whang SE, Evans J, Wang J. Classroom AI: large language models as grade-specific teachers. npj Artificial Intelligence. 2026;2:28. doi:10.1038/s44387-026-00081-7."
C24,Long Reasoning Chains and Factuality Judgment,2026-04-08,Preprint,factuality judging,191,Qwen3; DeepSeek V3.1; Llama 3.1; GLM4/Z1; GPT-4o; Claude Sonnet 4.5; Qwen2.5 verifier.,Newest model about 191 days old. GPT-4o and Sonnet 4.5 were described in a strong tier after later generations existed.,"C24. Tu M, Ni S, Bi K. How Long Reasoning Chains Influence LLMs' Judgment of Answer Factuality. arXiv. 2026. arXiv:2604.06756v1."
C25,"Rao et al., Clinical Reasoning Tasks",2026-04-13,Journal,clinical reasoning,145,"Twenty-one systems across GPT, Claude, DeepSeek, Gemini and Grok families.",Newest families about 145 days old. Broad coverage but mostly product names; future-facing framework without a completed refresh.,"C25. Rao AS, Esmail KP, Lee RS, et al. Large Language Model Performance and Clinical Reasoning Tasks. JAMA Network Open. 2026;9(4):e264003. doi:10.1001/jamanetworkopen.2026.4003."
C26,"Saez et al., AI-Assisted Grading",2026-04-18,Journal,grading,453,gpt-4o-2024-08-06; gpt-4o-mini-2024-07-18; Llama 3.1/3.3; DeepSeek-R1/V3.,"Newest family about 453 days old. Exact OpenAI snapshots and reusable framework, but no current-model bridge.","C26. Saez Y, Garcia LM, Mochon A, et al. Evaluating large language models for AI-assisted grading: a framework and case study in higher education. Scientific Reports. 2026;16:18035. doi:10.1038/s41598-026-48656-3."
C27,"Zhang et al., Liver-Cirrhosis Benchmark",2026-04-22,Journal,clinical benchmark,258,"Claude Opus 4, DeepSeek-R1, Gemini 2.5 Pro, GPT-5, o3 and Grok 4; experiments Jul-Sep 2025.","Newest model about 258 days old; experimental evidence roughly 7-10 months old. Recent publication, historical panel.","C27. Zhang Y, Chen H, Xu R, et al. Benchmarking clinical knowledge and multi-modal reasoning of large language models in liver cirrhosis. Scientific Reports. 2026;16:18722. doi:10.1038/s41598-026-44685-0."
C28,"Sheikhalishahi et al., Persian Surgical Board Exams",2026-05-08,Journal,surgical exams,274,"GPT-4o, GPT-5 and Gemini 2.5 Flash; all runs in Sep 2025.",GPT-5 about 274 days old; about eight months from testing to publication. No dated snapshot or bridge test.,"C28. Sheikhalishahi S, Rafiei F, Hosseini SM, et al. Benchmarking large language models on Persian surgical subspecialty board examinations: a comparative study of ChatGPT-4o, ChatGPT-5, and Gemini 2.5 Flash. Scientific Reports. 2026;16:21139. doi:10.1038/s41598-026-51934-9."
C29,"DevBench, version 3",2026-05-16,Preprint,software development,22,"Updated panel including GPT-5.5/5.4 variants, Claude Opus 4.7/Sonnet 4.6, DeepSeek V4 Pro, Llama 4, Mistral 3.5 and Qwen3.6.","Newest model about 22 days old. Rare completed refresh, although benchmark construction also changed between versions.","C29. Kumarappan A, Golnari PA, Wen W, et al. DevBench: A Realistic, Developer-Informed Benchmark for Code Generation Models. arXiv. 2026. arXiv:2601.11895v3."
C30,LongJudgeBench,2026-06-01,Preprint,long-context judging,38,"Qwen3, GPT-4o mini, GPT-5.2, DeepSeek V4 Flash, GLM-5.1 and Kimi-K2.6.","Newest model about 38 days old. Current by normal standards, but GPT-5.2 had already been superseded by GPT-5.5.","C30. Chen J, Dong Y, Li H, et al. Benchmarking LLM-as-a-Judge for Long-Form Output Evaluation. arXiv. 2026. arXiv:2606.01629v2."
C31,"Colbran et al., Student Perspectives on Chatbots",2026-06-10,Journal,student experience,758,GPT-4o-powered Jordan Chatbot. GPT-5 was used only to polish manuscript language.,Intervention family about 758 days old. The newer model edited the paper but was not used for a bridge test.,"C31. Colbran S, Jha M, Schiavone C. Understanding student perspectives on generative AI chatbots: a human-centred mixed-methods study in higher education. International Journal of Educational Technology in Higher Education. 2026;23:28. doi:10.1186/s41239-026-00605-w."
C32,"Kayaci et al., Paediatric-Dentistry Benchmark",2026-06-11,Journal,dental benchmark,308,"Eleven models including GPT-5, Gemini 2.5 Pro, Grok 4 and DeepSeek-R1.","Newest model about 308 days old. Fable 5 had appeared only two days earlier, making that particular omission unavoidable.","C32. Kayaci ST, Ilhan HO, Tassoker M, et al. Benchmarking GPT-5, Gemini 2.5 Pro, Grok 4, and other LLMs on pediatric dentistry questions from a dental specialization exam. Scientific Reports. 2026. doi:10.1038/s41598-026-57392-7."
C33,"Van Vlasselaer et al., AI Detection Tools",2026-06-29,Journal,AI detection,777,Paper-reported GPT-4o Deep Research and GPT-4o/consumer ChatGPT; outputs generated May 2025.,"Floating newest family about 777 days old; outputs 13 months old. The paper acknowledges obsolescence and names later models for future work, but does not rerun.","C33. Van Vlasselaer M, Van Droogenbroeck F, Spruyt B. Who wrote this? Evaluating the reliability of AI detection tools in higher education. International Journal for Educational Integrity. 2026;22:16. doi:10.1007/s40979-026-00226-w."
C34,"Güdül and Arslan, Restorative-Dentistry Consistency",2026-07-07,Journal,dental consistency,237,"GPT-5.1, Gemini 2.5 Pro, Copilot and DeepSeek-v3.2.",Newest family about 237 days old. GPT-5.5 existed; GPT-5.6 arrived two days after publication.,"C34. Güdül KF, Arslan B. Temporal consistency of large language model responses to restorative dentistry questions from the Turkish dental specialty examination. Scientific Reports. 2026. doi:10.1038/s41598-026-61419-4."
C35,"Okonkwo et al., Fable 5 Biomedical Challenge Problems",2026-07-12,Preprint,biomedical benchmark,33,"Claude Fable 5, two Claude predecessors and GPT-5.",Fable 5 about 33 days from original launch and 11 days from redeployment. Strong example of fast preprinting; routing and refusal outcomes are part of the tested system.,"C35. Okonkwo D, Hodgson M, David TI, Ihejirika SA. Capabilities of Claude Fable 5 on Biomedical Challenge Problems. arXiv. 2026. arXiv:2607.10849v1."
C36,"Güçlü et al., High-Stakes Dental Assessment",2026-07-13,Journal,dental assessment,287,"GPT-5, Gemini 2.5 Pro, Claude Sonnet 4.5 and DeepSeek-v3.2.",Newest panel roughly 287 days old by the coding rule. Accepted only three days earlier; a frontier note or sentinel bridge was more realistic than a full rerun.,"C36. Güçlü M, Yelbay M, Karadağ İ. Performance of large language models in a high-stakes dental assessment: evidence from the Turkish dentistry specialization examination. Scientific Reports. 2026. doi:10.1038/s41598-026-62380-y."
C37,BackendForge,2026-07-13,Preprint,backend coding,80,GPT-5.5 was the strongest tested system.,Newest model about 80 days old; GPT-5.6 had appeared four days earlier. Even a fresh preprint can be overtaken during final preparation.,"C37. Guo Y, Wu M, Cao Y, et al. BackendForge: Benchmarking Agentic End-to-End Code Generation with Backend Services. arXiv. 2026. arXiv:2607.11042v1."
C38,"Uçar, High-Order Question Generation",2026-07-15,Preprint,question generation,722,Llama 3.1 and GPT-4; no exact IDs or run date.,Newest family about 722 days old. A new posting is not automatically a current model evaluation.,"C38. Uçar S-Ş, Aldabe I, Aranberri N, De Clercq O. High-Order Question Generation in a Multilingual Educational Context. In: Proceedings of the Fifteenth Language Resources and Evaluation Conference (LREC 2026). 2026:760-769. doi:10.63317/56rihjwb6jq7; arXiv:2607.13901v1."
C39,PROBE,2026-07-15,Preprint,benchmark framework,457,"Newest named system GPT-4.1-mini, with older comparison models.","Newest family about 457 days old. Framework designed to evolve, but the published panel was already historical.","C39. Nogueira RP, Vieira M, Campos JR. PROBE: Benchmarking Code Generation in Large Language Models. arXiv. 2026. arXiv:2607.13820v1."
C40,VisualRepair,2026-07-15,Preprint,visual software repair,455,Exact o3-2025-04-16 and dated comparison snapshots.,"Newest snapshot about 455 days old. Strong pinning and reproducibility, but an old model backbone at posting.","C40. Xiao J, Zhang Z, Hou H, et al. VisualRepair: Dynamic Tool Calling and Region Focusing for Visual Software Issue Repair. arXiv. 2026. arXiv:2607.14075v1."

